Hybrid Coding: An Interface for Joint Source-Channel Coding and Network Communication

A new approach to joint source-channel coding is presented in the context of communicating correlated sources over multiple access channels. Similar to the separation architecture, the joint source-channel coding system architecture in this approach is modular, whereby the source encoding and channel decoding operations are decoupled. However, unlike the separation architecture, the same codeword is used for both source coding and channel coding, which allows the resulting hybrid coding scheme to achieve the performance of the best known joint source-channel coding schemes. Applications of the proposed architecture to relay communication are also discussed.

==> fig/twrc_optimal_coefficients.m <==
clear all;
clc

N = 5;
%M = 10000;
%smax = 50;
hcmax = 1;

P = 10;
r = linspace(0.1,0.5,N);

S13 = P*r.^(-3);
S31 = P*r.^(-3);
S23 = P*(1-r).^(-3);
S32 = P*(1-r).^(-3);

% Cutset bound
Rcut = min([C(S31); C(S23)])+min([C(S32); C(S13)]);

% Decode-forward lower bound
Rdf = min([C(S31+S32); Rcut]);

% Amplify-forward lower bound
Raf = C((S23.*S31)./(1+S23+S31+S32)) + C((S13.*S32)./(1+S13+S31+S32));
%Raf(1) = Raf(2);  % NaN correction

% Lattice codes (Theorem 1 in Nam, Chung, and Lee ``The capacity of the
% TWRC to within 1/2 bit''.

%Rlat = min([C(S31); max( C(S23 + S23./(S13+S23) - 1) ,0) ])+min([C(S32); max( C(S13 + S13./(S13+S23) - 1) ,0)  ]);



% NNC lower bound
% s = linspace(0,smax,M);
% 
% 
% [SS31,ss] = meshgrid(S31,s);
% [SS23,ss] = meshgrid(S23,s);
% [SS32,ss] = meshgrid(S32,s);
% [SS13,ss] = meshgrid(S13,s);
% 
% Rnnc1(:,:,1) = C(SS31./(1+ss));
% Rnnc1(:,:,2) = C(SS23) - C(1./ss);
% 
% Rnnc2(:,:,1) = C(SS32./(1+ss));
% Rnnc2(:,:,2) = C(SS13) - C(1./ss);
% 
% Rnnc_sum = min(Rnnc1,[],3) + min(Rnnc2,[],3);
% Rnnc = max(Rnnc_sum);

% Hybrid coding


M = 1000;
smax = 200;
s = linspace(0,smax,M);

[SS31,ss] = meshgrid(S31,s);
[SS23,ss] = meshgrid(S23,s);
[SS32,ss] = meshgrid(S32,s);
[SS13,ss] = meshgrid(S13,s);

apar = linspace(0,hcmax,101);
bpar = linspace(0,hcmax,101);

[aa,bb] = meshgrid(apar,bpar);
ind = find(aa+bb <= 1);
aa = aa(ind);
bb = bb(ind);

A = sqrt(P./(SS31+SS32+1));
B = sqrt(P./ss);

for j = 1:length(aa)
a = aa(j);
b = bb(j);

Rhc1(:,:,1) = C(ss) - C(1./ss) + (1/2)*log2(a*SS23.*(SS31+1)./(SS31+SS32+1) + (1-a)*SS23 + 1) - (1/2)*log2((1+ss).*(a*SS23./(SS31+SS32+1) + b*SS23 + 1) - SS23/P .* (sqrt(a)*A + sqrt(b)*B.*ss).^2);
Rhc1(:,:,2) = (1/2)*log2((a*SS23.*(SS31+1)./(SS31+SS32+1) + b*SS23 + 1).*(SS31+1+ss) - SS23/P .* (sqrt(a)*A.*(SS31+1) + sqrt(b)*B.*ss).^2) - (1/2)*log2((a*SS23./(SS31+SS32+1) + b*SS23 + 1).*(1+ss) - SS23/P .* (sqrt(a)*A + sqrt(b)*B.*ss).^2);
Rhc2(:,:,1) = C(ss) - C(1./ss) ...
  + (1/2)*log2(a*SS13.*(SS32+1)./(SS31+SS32+1) + (1-a)*SS13 + 1) ...
  - (1/2)*log2((1+ss).*(a*SS13./(SS31+SS32+1) + b*SS13 + 1) ...
	       - SS13/P .* (sqrt(a)*A + sqrt(b)*B.*ss).^2);
Rhc2(:,:,2) ...
= (1/2)*log2((a*SS13.*(SS32+1)./(SS31+SS32+1) + b*SS13 + 1).*(SS32+1+ss) ...
               - SS13/P .* (sqrt(a)*A.*(SS32+1) + sqrt(b)*B.*ss).^2) ...
  - (1/2)*log2((a*SS13./(SS31+SS32+1) + b*SS13 + 1).*(1+ss) ...
               - SS13/P .* (sqrt(a)*A + sqrt(b)*B.*ss).^2);

Rhc_sum = min(Rhc1,[],3) + min(Rhc2,[],3);
%[Rhctemp(:,j), maxind_ss(j) ]= max(Rhc_sum);
% For the given a and b, max(Rhc_sum) computes the maximum over s for each value of r
[Rhctemp(:,j), maxind_ss(:,j) ]= max(Rhc_sum);
end

% max(Rhctemp,[],2) computes the maximum over a and b for each value of r
[Rhc,maxind] = max(Rhctemp,[],2);
a_opt = aa(maxind);
b_opt = bb(maxind);
for k=1:size(maxind_ss)
ss_opt(k) = s(maxind_ss(k,maxind(k)));
end
Rhc = Rhc';

disp([a_opt , b_opt])
disp(ss_opt)
disp(Rhc)

%% Summarize


%R = [Rcut' Rdf' Raf' Rnnc' Rhc' ];
%plot(r,R','o');

%save('twrc.dat', '-ascii', 'R')










==> fig/twrc_optimal_coefficients_2.m <==
clear all;
clc

N = 1000;
%M = 10000;
%smax = 50;
hcmax = 1;

P = 10;
r = linspace(0.1,0.5,N);

S13 = P*r.^(-3);
S31 = P*r.^(-3);
S23 = P*(1-r).^(-3);
S32 = P*(1-r).^(-3);

% Cutset bound
Rcut = min([C(S31); C(S23)])+min([C(S32); C(S13)]);

% Decode-forward lower bound
Rdf = min([C(S31+S32); Rcut]);

% Amplify-forward lower bound
Raf = C((S23.*S31)./(1+S23+S31+S32)) + C((S13.*S32)./(1+S13+S31+S32));
%Raf(1) = Raf(2);  % NaN correction

% Lattice codes (Theorem 1 in Nam, Chung, and Lee ``The capacity of the
% TWRC to within 1/2 bit''.

Rlat = min([C(S31); max( C(S23 + S23./(S13+S23) - 1) ,0) ])+min([C(S32); max( C(S13 + S13./(S13+S23) - 1) ,0)  ]);



% NNC lower bound
% s = linspace(0,smax,M);
% 
% 
% [SS31,ss] = meshgrid(S31,s);
% [SS23,ss] = meshgrid(S23,s);
% [SS32,ss] = meshgrid(S32,s);
% [SS13,ss] = meshgrid(S13,s);
% 
% Rnnc1(:,:,1) = C(SS31./(1+ss));
% Rnnc1(:,:,2) = C(SS23) - C(1./ss);
% 
% Rnnc2(:,:,1) = C(SS32./(1+ss));
% Rnnc2(:,:,2) = C(SS13) - C(1./ss);
% 
% Rnnc_sum = min(Rnnc1,[],3) + min(Rnnc2,[],3);
% Rnnc = max(Rnnc_sum);

% Hybrid coding


M = 4000;
smax = 500;
s = linspace(0,smax,M);

[SS31,ss] = meshgrid(S31,s);
[SS23,ss] = meshgrid(S23,s);
[SS32,ss] = meshgrid(S32,s);
[SS13,ss] = meshgrid(S13,s);

a = 0;
%bb = linspace(0,hcmax,1000);
b=1;

Rhc1(:,:,1) = C( SS31.*(SS23+1)./( SS23+ss+1)  ) ;
Rhc1(:,:,2) = C( SS23.*ss./( SS23+ss+1)  )  - C(1./ss);
Rhc2(:,:,1) = C( SS32.*(SS13+1)./( SS13+ss+1)  );
Rhc2(:,:,2) = C( SS13.*ss./( SS13+ss+1)  )  - C(1./ss);

Rhc_sum = min(Rhc1,[],3) + min(Rhc2,[],3);
[Rhc, ind] = max(Rhc_sum);


% a_opt = 0;
% b_opt = bb(maxind);
% for k=1:size(maxind_ss)
% ss_opt(k) = s(maxind_ss(k,maxind(k)));
% end
Rhc = Rhc';


%% Summarize

R = [Rcut' Rdf' Raf' Rhc Rlat'];
plot(r,R');

%plot( ss(ind) )

%save('twrc.dat', '-ascii', 'R')


%% Plot of each term in the max min %%%%
% s = ss(ind);
% 
% Rhc1 = C( S31.*(S23+1)./( S23+s+1)  ) ;
% Rhc1b = C( S23.*s./( S23+s+1)  )  - C(1./s);
% Rhc2 = C( S32.*(S13+1)./( S13+s+1)  );
% Rhc2b = C( S13.*s./( S13+s+1)  )  - C(1./s);

%plot( r , Rhc1 , 'r' ,r , Rhc2 , 'r:', r , Rhc1b , 'b', r , Rhc2b , 'b:' );
%plot( r , min(Rhc1,Rhc1b) , 'r' , r, min(Rhc2 , Rhc2b) , 'b' );

%% Compress and Forward

% s = max(1 + S31 , 1 + S32)./min( S23,S13 );
% 
% Rcf = C( S31./(1+ s) ) + C( S32./(1+ s) );
% 
% R = [Rcut' Rdf' Raf' Rhc Rcf'];
% plot(r,R');




